Virtually structured illumination for terahertz super-resolution imaging

We demonstrate structured illumination super-resolution imaging in the Terahertz (THz) frequency band using the Virtually Structured Detection (VSD) method. Leveraging our previously reported high-speed, high-sensitivity atomic-based THz imager, we achieve a resolution enhancement of 74(3)% at 0.55 THz, without the aid of deconvolution methods. We show a high-speed THz imaging system is compatible with the use of advanced optical techniques, with potential disruptive effects on applications requiring both high speed and high spatial resolution imaging in the THz range.

==> position.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "85de9d56-923b-4220-ad65-34dabcdcf437",
   "metadata": {},
   "outputs": [],
   "source": [
    "import json\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "7ca01530-4bc9-4b1e-a51b-c009e95a9ec6",
   "metadata": {},
   "outputs": [],
   "source": [
    "class MMPositions():\n",
    "    '''\n",
    "    '''\n",
    "    \n",
    "    def __init__(self, x_stage_name, y_stage_name):\n",
    "        self.x_stage_name = x_stage_name\n",
    "        self.y_stage_name = y_stage_name\n",
    "        self.positions = []\n",
    "\n",
    "    def _array(self, type, value=[]):\n",
    "        return  {\n",
    "            \"type\": type,\n",
    "            \"array\": value,\n",
    "        }\n",
    "            \n",
    "    def _scalar(self, type, value=\"\"):\n",
    "        return {\n",
    "            \"type\": type,\n",
    "            \"scalar\": value\n",
    "        }\n",
    "\n",
    "    def _format_position(self, x, y, label):\n",
    "        fmt_pos = {\n",
    "            \"DefaultXYStage\": self._scalar(\"STRING\"),\n",
    "            \"DefaultZStage\": self._scalar(\"STRING\"),\n",
    "            \n",
    "            \"DevicePositions\": self._array(\"PROPERTY_MAP\", [\n",
    "                {\n",
    "                    \"Device\": self._scalar(\"STRING\", self.y_stage_name),\n",
    "                    \"Position_um\": self._array(\"DOUBLE\", [y])\n",
    "                },\n",
    "                {\n",
    "                    \"Device\": self._scalar(\"STRING\", self.x_stage_name),\n",
    "                    \"Position_um\": self._array(\"DOUBLE\", [x])\n",
    "                }\n",
    "            ]),\n",
    "            \"GridCol\": self._scalar(\"INTEGER\", 0),\n",
    "            \"GridRow\": self._scalar(\"INTEGER\", 0),\n",
    "            \"Label\": self._scalar(\"STRING\", label),\n",
    "            \"Properties\": self._scalar(\"PROPERTY_MAP\", {})\n",
    "        }\n",
    "        \n",
    "        return fmt_pos\n",
    "\n",
    "\n",
    "    def add(self, x, y):\n",
    "        self.positions.append((x, y))\n",
    "    \n",
    "    def to_dict(self):\n",
    "        # Get all positions formatted\n",
    "        stage_positions = [self._format_position(x, y, f\"Pos{i}\") for i, (x, y) in enumerate(self.positions)]\n",
    "\n",
    "        # Append to base data structure\n",
    "        data = {\n",
    "            \"encoding\": \"UTF-8\",\n",
    "            \"format\": \"Micro-Manager Property Map\",\n",
    "            \"major_version\": 2,\n",
    "            \"minor_version\": 0,\n",
    "            \"map\": {\n",
    "                \"StagePositions\": self._array(\"PROPERTY_MAP\", stage_positions)\n",
    "            }\n",
    "        }\n",
    "        \n",
    "        return data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "fda162bc-e807-42d3-a2d4-712d5a56e381",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "101\n"
     ]
    }
   ],
   "source": [
    "angle = np.radians(0)\n",
    "\n",
    "center_x = 37730\n",
    "center_y = 28110\n",
    "w = 10_000\n",
    "step = 100\n",
    "\n",
    "# Number of steps required to translate a square across an angled illumination line\n",
    "\n",
    "if angle < np.radians(90):\n",
    "    n_steps = 1 + abs(round((w / step) * np.sqrt(2) * np.sin(angle + np.pi/4)))\n",
    "else:\n",
    "    n_steps = 1 + abs(round((w / step) * np.sqrt(2) * np.sin(2*np.pi - angle + np.pi/4)))\n",
    "\n",
    "\n",
    "dx = step * np.cos(angle)\n",
    "dy = step * np.sin(angle)\n",
    "\n",
    "xs = range(n_steps) * dx\n",
    "xs -= np.mean(xs)\n",
    "xs += center_x\n",
    "\n",
    "ys = range(n_steps) * dy\n",
    "ys -= np.mean(ys)\n",
    "ys += center_y\n",
    "\n",
    "print(n_steps)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "ba161af0-5aeb-4eaa-8890-453170489727",
   "metadata": {},
   "outputs": [],
   "source": [
    "mmpos = MMPositions(x_stage_name=\"TDC001-27252765-X\", y_stage_name=\"TDC001-27504502-Y\")\n",
    "\n",
    "for (x, y) in zip(xs, ys):\n",
    "    mmpos.add(x, y)\n",
    "\n",
    "with open('./positions.pos', 'w') as json_file:\n",
    "    json.dump(mmpos.to_dict(), json_file, indent=4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "932ec9e3-2e58-4694-8522-5f941bff3b45",
   "metadata": {},
   "outputs": [],
   "source": [
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "2b8a3702-9f10-4a0b-a342-7dcba1028ca9",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

